Cayley graphs of order 16p are hamiltonian

Suppose G is a finite group, such that |G| = 16p, where p is prime. We show that if S is any generating set of G, then there is a hamiltonian cycle in the corresponding Cayley graph Cay(G;S).

==> anc/48source.tex <==

\documentclass[12pt]{amsart}


%conserve paper by using smaller margins
\setlength{\textwidth}{6.5 in}
\setlength{\textheight}{9.0 in}
\hoffset=-0.75in
\voffset=-0.5in




\usepackage{amssymb}

% need these for compatibility with ntheorem
\makeatletter
\let\th@plain=\undefined
\makeatletter
\let\proofname=\undefined
\let\proof=\undefined
\let\endproof=\undefined
\let\openbox=\undefined
\let\thm=\undefined
\let\cor=\undefined
\let\prop=\undefined
\let\lem=\undefined
\let\defn=\undefined
\let\rem=\undefined

\usepackage[pdftex]{hyperref} 
\usepackage[amsmath,amsthm,thmmarks,hyperref]{ntheorem}
\usepackage{cleveref}


\makeatletter
%% start numbering where the paper's bibliography left off:
\newcounter{saveBibCtr}
\input ../16p.aux
\makeatother

\newcommand{\pref}[1]{(\ref{#1})}
\newcommand{\fullcref}[2]{\cref{#1}\pref{#1-#2}}

\newcommand{\iso}{\cong}
\newcommand{\normal}{\triangleleft}
\newcommand{\notnormal}{\mathrel{\not\hskip-2pt\normal}}


\newcommand{\integer}{\mathbb{Z}}
\newcommand{\Id}{\mathrm{Id}}

\DeclareMathOperator{\Cay}{Cay}
\newcommand{\Cayd}{\mathop{\overrightarrow\Cay}}
\DeclareMathOperator{\GL}{GL}
\DeclareMathOperator{\SL}{SL}
\DeclareMathOperator{\Aut}{Aut}


% I want vertical space before proof
\makeatletter
\renewenvironment{proof}[1][\proofname]{
\vskip-\lastskip \par \goodbreak \vskip 6pt plus6pt  %% I did this 4/26/08
  \th@nonumberplain
%  \def\theorem@headerfont{\scshape}%  %% I did \scshape 4/26/08
  \normalfont
  \theoremsymbol{\ensuremath{_\blacksquare}}
  \@thm{proof}{proof}{#1}}%
  {\@endtheorem}
\makeatother



%% set up theorem style the way I like it
%% (swap numbers, use \bf instead of \scshape)

\makeatletter
\renewtheoremstyle{plain}%
{\medbreak\item[\hskip\labelsep \normalfont(##2) \theorem@headerfont ##1\@addpunct{.}]}%
{\medbreak\item[\hskip\labelsep \normalfont(##2) \theorem@headerfont ##1 \normalfont ##3\@addpunct{.}]}

\renewtheoremstyle{definition}%
{\medbreak\item[\hskip\labelsep \normalfont(##2) \theorem@headerfont ##1\@addpunct{.}]\normalfont}%
{\medbreak\item[\hskip\labelsep \normalfont(##2) \theorem@headerfont ##1 \normalfont ##3\@addpunct{.}] \normalfont}

\renewtheoremstyle{remark}%
{\medbreak\item[\hskip\labelsep \normalfont(##2) \normalfont\itshape ##1\@addpunct{.}]\normalfont}%
{\medbreak\item[\hskip\labelsep \normalfont(##2) \normalfont\itshape ##1 \normalfont ##3\@addpunct{.}] \normalfont}
\makeatother

%\setlength{\theorempreskipamount}{0pt plus 2pt}
\setlength{\theorempostskipamount}{5pt plus 2pt\goodbreak}




 \newenvironment{claim}[1][\unskip]{\bf
 \medskip \noindent Claim. \it}{\unskip\upshape}

 \newcounter{case}
 \newenvironment{case}[1][\unskip]{\refstepcounter{case}\bf
 \medskip \noindent Case \thecase\ #1. \it}{\unskip\upshape}
 \renewcommand{\thecase}{\arabic{case}}
\crefformat{case}{Case~#2#1#3}

 \newcounter{subcase}
 \newenvironment{subcase}[1][\unskip]{\refstepcounter{subcase}\bf
 \medskip \noindent \hskip\parindent Subcase \thesubcase\ #1. \it}{\unskip\upshape}
\numberwithin{subcase}{case}
\crefformat{subcase}{Subcase~#2#1#3}

 \newcounter{subsubcase}
 \newenvironment{subsubcase}[1][\unskip]{\refstepcounter{subsubcase}\bf
 \medskip \noindent \hskip2\parindent Subsubcase \thesubsubcase\ #1. \it}{\unskip\upshape}
\numberwithin{subsubcase}{subcase}
\crefformat{subsubcase}{Subsubcase~#2#1#3}

 \newcounter{subsubsubcase}
 \newenvironment{subsubsubcase}[1][\unskip]{\refstepcounter{subsubsubcase}\bf
 \medskip \noindent \hskip3\parindent Subsubsubcase \thesubsubsubcase\ #1. \it}{\unskip\upshape}
\numberwithin{subsubsubcase}{subsubcase}
\crefformat{subsubsubcase}{Subsubsubcase~#2#1#3}



\numberwithin{equation}{section}

\newtheorem{thm}[equation]{Theorem}
\newtheorem{prop}[equation]{Proposition}
\newtheorem{cor}[equation]{Corollary}
\newtheorem{goal}[equation]{Goal}
\newtheorem{assump}[equation]{Assumption}
\newtheorem{lem}[equation]{Lemma}
\newtheorem*{48NotNormal}{\cref{48NotNormal}}[section]

\crefformat{thm}{Theorem~#2#1#3}
\crefformat{prop}{Proposition~#2#1#3}
\crefformat{cor}{Corollary~#2#1#3}
\crefformat{goal}{Goal~#2#1#3}
\crefformat{lem}{Lemma~#2#1#3}
\crefformat{FGL}{the Factor Group Lemma~#2(#1)#3}

\theoremstyle{remark}
\newtheorem{rem}[equation]{Remark}
\newtheorem{obs}[equation]{Observation}
\newtheorem{notation}[equation]{Notation}
\newtheorem*{ack}{Acknowledgments}[section]






\begin{document}

\title[Cayley graphs of order $48$ are hamiltonian]
{Cayley graphs 
of order $\boldsymbol{48}$ are hamiltonian}

\author[S.\,J.\,Curran]{Stephen J. Curran}
\address{Department of Mathematics, 
University of Pittsburgh at Johnstown, 
Johnstown, PA 15904, USA}
\email{SJCurran@pitt.edu}

\author[D.\,W.\,Morris]{Dave Witte Morris}
 \address{Department of Mathematics and Computer Science,
 University of Lethbridge,
 Lethbridge, Alberta, T1K~3M4, Canada}
 \email{Dave.Morris@uleth.ca, 
 http://people.uleth.ca/$\sim$dave.morris/}

\author[J.\,Morris]{Joy Morris}
 \address{Department of Mathematics and Computer Science,
 University of Lethbridge,
 Lethbridge, Alberta, T1K~3M4, Canada}
 \email{Joy.Morris@uleth.ca, 
 http://people.uleth.ca/$\sim$morris/}

\date{\today}

\begin{abstract}
We prove that if $|G| = 48$, and the Sylow $3$-subgroups of~$G$ are not normal, then every connected Cayley graph on~$G$ has a hamiltonian cycle.
\end{abstract}

\maketitle

\renewcommand{\thesection}{A\arabic{section}}

\section{Introduction}

This (unpublished) appendix to \cite{CurranMorris-16p} provides a proof of \cref{48NotNormal} of that paper:

\medbreak % shouldn't need this???

\begin{48NotNormal}
If\/ $|G| = 48$, and the Sylow\/ $3$-subgroups of~$G$ are not normal, then every connected Cayley graph on~$G$ has a hamiltonian cycle.
\end{48NotNormal}

\tableofcontents


\begin{ack}
This research was partially supported by a grant from the Natural Sciences and Engineering Research Council of Canada.
Most of the work was carried out during a visit of S.\,J.\,C.\ to the University of Lethbridge. 
\end{ack}









\section{Preliminaries on hamiltonian cycles in Cayley graphs}


\setbox0\hbox{\cite[Lem.~7.1]{JungreisFriedman}, \cite[Lem.~2.18]{M2Slovenian-LowOrder}} % this eliminates a cleveref error
\begin{lem}[(Jungreis-Friedman \copy0)] \label{Stud71}
 Let $S$ be a minimal generating set for the group~$G$.  If there exist
two distinct generators $s_1, s_2 \in S$ such that: \begin{itemize}
\item
$|s_1s_2|=|G|/|\langle S-\{s_1\}\rangle|$, 
\item $\langle
s_1s_2\rangle\cap \langle S-\{s_1\}\rangle=\{e\}$, 
and 
\item there is a
hamiltonian cycle in $\Cay \bigl( \langle S-\{s_1\}\rangle; S-\{s_1\} \bigr)$,
 \end{itemize}
 then there is a hamiltonian cycle in $\Cay(G;S)$.
 \end{lem}


 \setbox0\hbox{(cf.\ \cite[Lem.~5.1]{Witte-pn})} % this eliminates a cleveref error
 \begin{lem}[\copy0] \label{CosetFGL}
 Suppose
 	\begin{itemize}
	\item $H$ is a cyclic subgroup of~$G$,
	\item $(s_1,s_2,\ldots,s_n)$ is a hamiltonian cycle in the quotient $H \backslash \Cay(G;S)$,
	and
	\item the product $s_1s_2\cdots s_n$ generates~$H$.
	\end{itemize}
Then $(s_1,s_2,\ldots,s_n)^{|H|}$ is a hamiltonian cycle in $\Cay(G;S)$.
\end{lem}


\begin{notation}
We use $\Cayd(G;S)$ to denote the \emph{Cayley digraph} of~$G$ with respect to the generating set~$S$. Note that this is a \emph{digraph}, not an undirected graph.
\end{notation}

Here is a very old result that deserves to be better known:

\setbox0\hbox{ \cite[Thm.~3.1(i)]{Rankin-Camp2}} % eliminate a cleveref error???
\begin{thm}[{(R.\,A.\,Rankin \copy0)}] \label{Rankin-(ab)2=e}
If $\langle a,b \rangle = G$ and $(ab^{-1})^2 = e$, then $\Cayd \bigl( G; \{a,b\} \bigr)$ has a directed hamiltonian cycle.
\end{thm}

\begin{cor} \label{RankinSkewed}
Suppose there exist $t,a,b \in S \cup S^{-1}$, such that
	\begin{itemize}
	\item $\langle t,a, b \rangle = G$,
	\item $|ab^{-1}| = 2$,
	and
	\item $|G/\langle at, bt \rangle| = 2$.
	\end{itemize}
Then $\Cay(G;S)$ has a hamiltonian cycle.
\end{cor}

\begin{proof}
Let $H = \langle at,bt \rangle$. Then, since $(at) (bt)^{-1} = a b^{-1}$ has order~$2$, 
\cref{Rankin-(ab)2=e} 
tells us that the Cayley digraph $\Cayd \bigl( H; \{ at, bt \} \bigr)$ has a directed hamiltonian cycle; this hamiltonian cycle is of the form
	$$ \text{$(s_1t,s_2t,\ldots,s_nt)$, \ where $s_i \in \{a,b\} \subset S \cup S^{-1}$, so $s_i \in S \cup S^{-1}$}. $$
Furthermore, since, by assumption, $H$ has index~$2$ in~$G$, we see that $H$ and~$Ht$ are the only cosets of~$H$. Thus, it is clear that $ (s_1,t,s_2,\ldots,s_n,t)$ is a hamiltonian cycle in $\Cay(G;S)$. (This is a case of the ``skewed generators argument'' \cite[Lem.~5.1]{Witte-pn}.)
\end{proof}













\section{Cayley graphs on the group $S_4 \times \integer_2$} \label{S4xZ2Sect}

\begin{prop} \label{S4xZ2}
If $G \iso S_4 \times \integer_2$, then every Cayley graph on~$G$ has a hamiltonian cycle.
\end{prop}

\begin{proof}
For convenience, we represent $G$ as the subgroup $S_4 \times \langle (5,6) \rangle$ of~$S_6$.

Unfortunately, $G$ has $53$ different minimal generating sets, up to automorphisms of~$G$. (These were found by computer search.) Each of these generating sets will be treated individually.

\bigbreak

There are only~$4$ $2$-element generating sets:
	\begin{enumerate} 
	\itemsep=\medskipamount
	\renewcommand{\theenumi}{2.\arabic{enumi}}

	\item $S = \{(3,4) ,   (1,2,3)(5,6)\}$ \\
Letting $a=(3,4)$ and $b=(1,2,3)(5,6)$, a hamiltonian cycle in $\Cay(G;S)$ is:
$$\bigl((b^{5}, a)^2, (b^{-5}, a)^2 \bigr)^2.$$
This passes through the vertices of $\Cay(G;S)$ in the order:
\begin{align*}
&(1), (1,2,3)(5,6), (1,3,2), (5,6), (1,2,3), (1,3,2)(5,6), (1,4,3,2)(5,6), (1,4), \\
&(1,4,2,3)(5,6), (1,4,3,2), (1,4)(5,6), (1,4,2,3), (1,3)(2,4), (1,2,4)(5,6), \\
&(2,4,3), (1,3)(2,4)(5,6), (1,2,4), (2,4,3)(5,6), (2,3)(5,6), (1,3), (1,2)(5,6), \\
&(2,3), (1,3)(5,6), (1,2), (1,2)(3,4), (1,3,4)(5,6), (2,4,3), (1,2)(3,4)(5,6), \\
&(1,3,4), (2,3,4)(5,6), (2,4)(5,6), (1,2,4,3), (1,3,2,4)(5,6), (2,4), (1,2,4,3)(5,6), \\
&(1,3,2,4), (1,4)(2,3), (1,4,3)(5,6), (1,4,2), (1,4)(2,3)(5,6), (1,4,3), (1,4,2)(5,6), \\
&(1,3,4,2)(5,6), (1,2,3,4), (3,4)(5,6), (1,3,4,2), (1,2,3,4)(5,6), (3,4), (1).
\end{align*}

	\item $S = \{(3,4) ,   (1,2,3,4)(5,6)\}$ \\
Letting  $a=(3,4)$ and $b=(1,2,3,4)(5,6)$, a hamiltonian cycle in $\Cay( G/ \integer_2 ; S)$ is:
$$\bigl( (a,b)^2,a,b^{-1},(a,b^3,a,b)^3 \#,b^{-1} \bigr).$$
This passes through the elements of $G/\integer_2 \iso S_4$ in the order:
\begin{align*}
&(1), (3,4), (1,2,3),(1,2,4,3), (1,3,2), (1,4,3,2), (1,3)(2,4),(1,4,2,3),
(2,4,3),\\
&(1,2),(1,3,4),(1,4), (2,3,4),(2,4), (1,2)(3,4), (1,3), (1,4)(2,3), \\
&(1,3,2,4),
 (1,4,2), (1,3,4,2), (1,4,3), (2,3), (1,2,4), (1,2,3,4), (1).
\end{align*}
Since there are an odd number of $b$ and $b^{-1}$-edges (combined), it is clear that the endpoint in~$G$ is $(5,6)$, so \cref{FGL} provides a hamiltonian cycle in $\Cay(G;S)$.

	\item $S = \{(2,3,4)(5,6)  ,  (1,2,3,4)\}$
	\\  \cref{Rankin-(ab)2=e} applies with $a = (2,3,4)(5,6)$ and $b = (1,2,3,4)$
	(so $a b^{-1} = (1,4)$ has order~$2$).

	\item $S = \{(1,2,3,4)  ,  (1,2,4,3)(5,6)\}$
	\\
	Letting $a=(1,2,3,4)$ and $b=(1,2,4,3)(5,6)$, a hamiltonian cycle in $\Cay(G/ \integer_2; S)$ is:
$$\bigl( b^3, a^{-3}, b^{-1},a^3,b^{-1},a^{-2},b,a^{-1},b^{-1},a^2,b^{-1},a,b^{-1},a^3 \bigr).$$
This passes through the elements of $G/\integer_2 \iso S_4$ in the order:
\begin{align*}
(1), (1,2,4,3), (1,4)(2,3),(1,3,4,2), (1,2,4), (2,3), (1,4,3),(1,2),
(1,3,4),\\
(1,4,2,3),(2,4,3),(1,3), (1,2)(3,4),(2,4), (1,2,3), (3,4), (1,3,2), \\
(1,4),
 (2,3,4), (1,3,2,4), (1,4,2), (1,2,3,4), (1,3)(2,4), (1,4,3,2), &(1).
\end{align*}
Since there are an odd number of $b$ and $b^{-1}$-edges (combined), it is clear that the endpoint of this cycle in~$G$ is $(5,6)$, so \cref{FGL} provides a hamiltonian cycle in $\Cay(G;S)$.
	\end{enumerate}

\bigbreak

There are 10 $4$-element generating sets, but all of them contain either an element of $\integer_2$ (so \fullcref{NormalEasy}{Z} applies), or two generators whose product is in~$\integer_2$, so \cref{FGL(gen-twice)} applies.

\bigbreak

There are 39 $3$-element generating sets (of which all but 12 can be handled very easily):
	\begin{enumerate} 
	\itemsep=\medskipamount
	\renewcommand{\theenumi}{3.\arabic{enumi}}
	
 	\item $S = \{   (5,6) ,    (3,4) ,    (1,2,3)\}$
	\\ $(5,6) \in \integer_2$, so \fullcref{NormalEasy}{Z} applies.
	
 	\item $S = \{   (5,6) ,    (3,4) ,    (1,2,3,4)\}$
	\\ $(5,6) \in \integer_2$, so \fullcref{NormalEasy}{Z} applies.
	
 	\item $S = \{   (5,6) ,    (2,3,4) ,    (1,2,3,4)\}$
	\\ $(5,6) \in \integer_2$, so \fullcref{NormalEasy}{Z} applies.
	
 	\item $S = \{   (5,6) ,    (1,2,3,4) ,    (1,2,4,3)\}$
	\\ $(5,6) \in \integer_2$, so \fullcref{NormalEasy}{Z} applies.
	
 	\item $S = \{   (3,4) ,    (3,4)(5,6) ,    (1,2,3)\}$
	\\ Apply \cref{FGL(gen-twice)} with $s = (3,4)$, $t = (3,4)(5,6)$, and $N = \integer_2$.
	
 	\item $S = \{   (3,4) ,    (2,3) ,    (1,2)(5,6)\}$
	\\ Apply \cref{RankinSkewed} with $t = (2,3)$, $a = (1,2)(5,6)$, and $b = (3,4)$.
	
 	\item $S = \{   (3,4) ,    (2,3) ,    (1,2)(3,4)(5,6)\}$
	\\ Apply \cref{RankinSkewed} with $t = (2,3)$, $a = (1,2)(3,4)(5,6)$, and $b = (3,4)$.
	
 	\item $S = \{   (3,4) ,    (2,3) ,    (1,3)(5,6)\}$ \\
Letting $a=(3,4)$, $b=(2,3)$, and $c= (1,3)(5,6)$, a hamiltonian cycle in $\Cay(G;S)$ is:
$$ \Bigl( \bigl( (b, a)^3 \#, c \bigr)^2, \bigl( (a,b)^3\#,c \bigr)^2 \Bigr)^2.$$
This passes through the vertices in the order:
\begin{align*}
&(1), (2,3), (2,4,3),(2,4), (2,3,4), (3,4), (1,3,4)(5,6),(1,2,3,4)(5,6),
(1,2,4)(5,6),\\
&(1,3,2,4)(5,6),(1,4)(2,3)(5,6),(1,4)(5,6),(1,4,3), (1,3),(1,2,3), (1,2,4,3), (1,3)(2,4),\\ 
&(1,4,2,3),
(1,4,2)(5,6),
 (1,3,4,2)(5,6), (1,2)(3,4)(5,6), (1,2)(5,6), (1,3,2)(5,6), \\
 &(1,4,3,2)(5,6),(1,4)(2,3), 
(1,4), (1,3,4),(1,2,3,4), (1,2,4), (1,3,2,4), (2,4,3)(5,6),\\
&(2,4)(5,6),(2,3,4)(5,6),
(3,4)(5,6),(5,6),(2,3)(5,6),(1,3,2), (1,4,3,2),(1,4,2),  \\
&(1,3,4,2), (1,2)(3,4),(1,2),
(1,2,3)(5,6),
 (1,2,4,3)(5,6), (1,3)(2,4)(5,6), (1,4,2,3)(5,6), \\
 &(1,4,3)(5,6), (1,3)(5,6), (1).
\end{align*}

	
 	\item $S = \{   (3,4) ,    (2,3) ,    (1,3)(2,4)(5,6)\}$ \\
Letting $a=(3,4)$, $b=(2,3)$, and $c= (1,3)(2,4)(5,6)$, a hamiltonian cycle in $\Cay(G;S)$ is:
$$\bigl((b, a)^3 \#, c, ((a,b)^3\#,c)^2, (b,a)^3\#,c  \bigr)^2.$$
This passes through the vertices in the order:
\begin{align*}
&(1), (2,3), (2,4,3),(2,4), (2,3,4), (3,4), (1,3,2,4)(5,6),(1,4)(2,3)(5,6),
(1,4)(5,6),\\
&(1,3,4)(5,6),(1,2,3,4)(5,6),(1,2,4)(5,6),(1,4,3), (1,3),(1,2,3), (1,2,4,3), (1,3)(2,4),\\ 
&(1,4,2,3),
(1,2)(5,6),
 (1,3,2)(5,6), (1,4,3,2)(5,6), (1,4,2)(5,6), (1,3,4,2)(5,6), \\
 &(1,2)(3,4)(5,6),(1,4)(2,3), 
(1,4), (1,3,4),(1,2,3,4), (1,2,4), (1,3,2,4), (3,4)(5,6),(5,6),\\
&(2,3)(5,6),
(2,4,3)(5,6),(2,4)(5,6),(2,3,4)(5,6),(1,3,2), (1,4,3,2),(1,4,2), (1,3,4,2), \\
&(1,2)(3,4), (1,2),
(1,4,2,3)(5,6),
 (1,4,3)(5,6), (1,3)(5,6), (1,2,3)(5,6), (1,2,4,3)(5,6), \\
 &(1,3)(2,4)(5,6), (1).
\end{align*}

	
 	\item $S = \{   (3,4) ,    (2,3)(5,6) ,    (1,2)\}$
	\\ Apply \cref{RankinSkewed} with $t = (2,3)(5,6)$, $a = (1,2)$, and $b = (3,4)$.
	
 	\item $S = \{   (3,4) ,    (2,3)(5,6) ,    (1,2)(3,4)\}$
	\\ Apply \cref{Stud71}with $s_1 = (3,4)$ and $s_2 = (2,3)(5,6)$ (so $|s_1s_2| = 6$).
	
 	\item $S = \{   (3,4) ,    (2,3)(5,6) ,    (1,2)(3,4)(5,6)\}$
 	\\ Apply \cref{Stud71} with $s_1 = (3,4)$ and $s_2 = (2,3)(5,6)$ (so $|s_1s_2| = 6$).
	
	\item $S = \{   (3,4) ,    (2,3)(5,6) ,    (1,2,3)\}$
\\ Letting $a=(3,4)$, $b=(2,3)(5,6)$, and $c= (1,2,3)$, a hamiltonian cycle in $\Cay( G/ \integer_2; S)$ is:
$$\bigl(b,c^{-2},a,(c^{2},a)^2,c^{-2},a,c^{2},a,(c^{-2},a)^2,c^{-2}\bigr).$$
This passes through the elements of $G/\integer_2 \iso S_4$ in the order:
\begin{align*}
&(1), (2,3), (1,3),(1,2), (1,2)(3,4), (1,3,4), (2,3,4),(2,4),
(1,2,4,3),\\
&(1,3,2,4),(1,4)(2,3),(1,4,3), (1,4,2),(1,3,4,2), (3,4), (1,2,3,4), (1,2,4), \\
&(2,4,3),
 (1,3)(2,4), (1,4,2,3), (1,4), (1,4,3,2), (1,3,2), (1,2,3), (1).
\end{align*}
Since there are an odd number of $b$-edges, it is clear that the endpoint in~$G$ is $(5,6)$, so \cref{FGL} applies.
	
	\item $S = \{   (3,4) ,    (2,3)(5,6) ,    (1,2,4,3)\}$
 	\\ Apply \cref{Stud71} with $s_1 = (3,4)$ and $s_2 = (2,3)(5,6)$  (so $|s_1s_2| = 6$).

 	\item $S = \{   (3,4) ,    (2,3)(5,6) ,    (1,2,4)\}$
\\ Letting $a=(3,4)$, $b=(2,3)(5,6)$, and $c= (1,2,4)$, a hamiltonian cycle in $\Cay(G/ \integer_2)$ is:
$$\bigl(b,c^2,a,c^{-2},a,(c^2,a)^2,(c^{-2},a)^2,c^2,a,c^{-2}\bigr).$$
This passes through the elements of $G/\integer_2 \iso S_4$ in the order:
\begin{align*}
&(1), (2,3), (1,2,3,4),(1,4,2,3), (1,3)(2,4), (1,3,4), (1,3,2),(1,4,3,2),
(3,4),\\
&(1,2,4,3),(1,2,3),(1,4)(2,3), (2,3,4),(2,4), (1,4), (1,2), (1,2)(3,4), \\
&(2,4,3),
 (1,4,3), (1,3), (1,3,2,4), (1,3,4,2), (1,4,2), (1,2,4), (1).
\end{align*}
Since there are an odd number of $b$-edges, it is clear that the endpoint in~$G$ is $(5,6)$, so \cref{FGL} applies.
	
	\item $S = \{   (3,4) ,    (2,3)(5,6) ,    (1,3)(2,4)\}$
 	\\ Apply \cref{Stud71} with  $s_1 = (3,4)$ and $s_2 = (2,3)(5,6)$ (so $|s_1s_2| = 6$).

 	\item $S = \{   (3,4) ,    (2,3)(5,6) ,    (1,3)(2,4)(5,6)\}$
 	\\ Apply \cref{Stud71} with  $s_1 = (3,4)$ and $s_2 = (2,3)(5,6)$  (so $|s_1s_2| = 6$).

 	\item $S = \{   (3,4) ,    (2,3,4) ,    (1,2)(5,6)\}$
 	\\ Apply \cref{Stud71} with  $s_1 = (3,4)$ and $s_2 = (2,3,4)$  (so $|s_1s_2| = 2$).

 	\item $S = \{   (3,4) ,    (2,3,4) ,    (1,2)(3,4)(5,6)\}$
 	\\ Apply \cref{Stud71} with  $s_1 = (3,4)$ and $s_2 = (2,3,4)$  (so $|s_1s_2| = 2$).

 	\item $S = \{   (3,4) ,    (2,3,4) ,    (1,3,4)(5,6)\}$
 	\\ Apply \cref{Stud71} with  $s_1 = (3,4)$ and $s_2 = (2,3,4)$  (so $|s_1s_2| = 2$).

 	\item $S = \{   (3,4) ,    (2,3,4) ,    (1,3)(2,4)(5,6)\}$
 	\\ Apply \cref{Stud71} with  $s_1 = (3,4)$ and $s_2 = (2,3,4)$  (so $|s_1s_2| = 2$).

 	\item $S = \{   (3,4) ,    (2,3,4) ,    (1,3,2,4)(5,6)\}$
 	\\ Apply \cref{Stud71} with  $s_1 = (3,4)$ and $s_2 = (2,3,4)$  (so $|s_1s_2| = 2$).

 	\item $S = \{   (3,4) ,    (2,3,4)(5,6) ,    (1,2)(3,4)\}$
 	\\ Apply \cref{Stud71} with  $s_1 = (3,4)$ and $s_2 = (2,3,4)(5,6)$  (so $|s_1s_2| = 2$).

 	\item $S = \{   (3,4) ,    (2,3,4)(5,6) ,    (1,2)(3,4)(5,6)\}$
 	\\ Apply \cref{Stud71} with  $s_1 = (3,4)$ and $s_2 = (2,3,4)(5,6)$  (so $|s_1s_2| = 2$).

 	\item $S = \{   (3,4) ,    (2,3,4)(5,6) ,    (1,2,3)\}$
 	\\ Apply \cref{Stud71} with  $s_1 = (3,4)$ and $s_2 = (2,3,4)(5,6)$  (so $|s_1s_2| = 2$).

 	\item $S = \{   (3,4) ,    (2,3,4)(5,6) ,    (1,3,4)(5,6)\}$
 	\\ Apply \cref{Stud71} with  $s_1 = (3,4)$ and $s_2 = (2,3,4)(5,6)$  (so $|s_1s_2| = 2$).

 	\item $S = \{   (3,4) ,    (2,3,4)(5,6) ,    (1,3)(2,4)\}$
 	\\ Apply \cref{Stud71} with  $s_1 = (3,4)$ and $s_2 = (2,3,4)(5,6)$  (so $|s_1s_2| = 2$).

 	\item $S = \{   (3,4) ,    (2,3,4)(5,6) ,    (1,3)(2,4)(5,6)\}$
 	\\ Apply \cref{Stud71} with  $s_1 = (3,4)$ and $s_2 = (2,3,4)(5,6)$  (so $|s_1s_2| = 2$).

 	\item $S = \{   (3,4) ,    (1,2)(3,4)(5,6) ,    (1,2,3)\}$
  	\\ Apply \cref{Stud71} with  $s_1 = (3,4)$ and $s_2 = (1,2)(3,4)(5,6)$  (so $|s_1s_2| = 2$).

	\item $S = \{   (3,4) ,    (1,2)(3,4)(5,6) ,    (1,2,3,4)\}$
	Letting $a=(3,4)$, $b=(1,2)(3,4)(5,6)$, and $c= (1,2,3,4)$, a hamiltonian cycle in $\Cay(G;S)$ is:
$$\bigl( b, (a, c^{-1}, (a, c)^2)^2\#,b,(a,c^{-1},a,c,a,c^{-1})^2\#  \bigr)^2.$$
This passes through the vertices of the graph in the order:
\begin{align*}
&(1), (1,2)(3,4)(5,6), (1,2)(5,6),(2,4,3)(5,6), (2,3)(5,6), (1,2,4)(5,6), (2,3,4)(5,6),\\
&(1,3)(2,4)(5,6),
(1,4,2,3)(5,6),
(1,3,4)(5,6),(1,4)(5,6),(2,3,4)(5,6), (2,4)(5,6),\\
&(2,3,4), (1,2,4), (2,3), (2,4,3),
(1,2),
 (1,2)(3,4), (2,4), (2,3,4), (1,4), (1,3,4),(1,4,2,3), 
(1,3)(2,4), \\
&(1,4)(2,3)(5,6),(1,3,2,4)(5,6), (1,2,3)(5,6), (1,2,4,3)(5,6), (1,3,2)(5,6),(1,4,3,2)(5,6),\\
&(5,6),
(3,4)(5,6),(1,4,2)(5,6),(1,3,4,2)(5,6),(1,4,3)(5,6), (1,3)(5,6),(1,4,3,2), (1,3,2), (1,2,4,3), \\
&(1,2,3),
(1,3,2,4),
 (1,4)(2,3), (1,3), (1,4,3), (1,3,4,2), (1,4,2),(3,4) , (1).
\end{align*}
  	
 	\item $S = \{   (3,4) ,    (1,2,3) ,    (1,3)(2,4)(5,6)\}$
	\\Letting $a=(3,4)$, $b=(1,2,3)$, and $c= (1,3)(2,4)(5,6)$, a hamiltonian cycle in $\Cay(G/ \integer_2: S)$ is:
$$\bigl((a, b^2)^2, c, (a, b^2)^3, a, b, a, b^{-2}, a, b^2 \bigr).$$
This passes through the elements of $G/\integer_2 \iso S_4$ in the order:
\begin{align*}
(1), (3,4), (1,2,3,4),(1,3,4,2), (1,4,2), (1,4,3), (1,4)(2,3),(1,2)(3,4),
(1,2),\\
(1,3),(2,3),(2,4,3), (1,2,4),(1,3)(2,4), (1,4,2,3), (1,4,3,2), (1,4), \\
(1,3,4),
 (2,3,4), (2,4), (1,3,2,4), (1,2,4,3), (1,2,3), (1,3,2), &(1).
\end{align*}
Since there are an odd number of $c$-edges, it is clear that the endpoint in $G$ is $(5,6)$, so \cref{FGL} applies.


 	\item $S = \{   (3,4) ,    (1,2,3) ,    (1,3,2,4)(5,6)\}$
  	\\ Apply \cref{Stud71} with  $s_1 = (3,4)$ and $s_2 = (1,3,2,4)(5,6)$ (so $|s_1s_2| = 2$).

 	\item $S = \{   (3,4) ,    (1,2,3,4) ,    (1,3)(2,4)(5,6)\}$
	\\Letting $a=(3,4)$, $b=(1,2,3,4)$, and $c= (1,3)(2,4)(5,6)$, a hamiltonian cycle in $\Cay(G;S)$ is:
$$\bigl( c, (b, a, (b^{-1}, a)^2)^2\#,c,((b,a)^2,b^{-1},a)^2\#  \bigr)^2.$$
This passes through the vertices in the order:
\begin{align*}
&(1), (1,3)(2,4)(5,6), (1,4,3,2)(5,6),(1,3,2)(5,6), (1,2,4,3)(5,6), (1,2,3)(5,6), (3,4)(5,6),\\
&(5,6),
(1,2,3,4)(5,6),
(1,2,4)(5,6),(2,3)(5,6),(2,4,3)(5,6), (1,4,2,3)(5,6),(1,2), (1,3,4), \\
&(1,4), (2,3,4),
(2,4),
 (1,4)(2,3), (1,3,2,4), (1,4,2), (1,3,4,2), (1,4,3),(1,3), 
(1,2)(3,4), \\
&(1,4)(2,3)(5,6),(2,4)(5,6), (2,3,4)(5,6), (1,4)(5,6), (1,3,4)(5,6),(1,2)(5,6),
(1,2)(3,4)(5,6),\\
&(1,3)(5,6),(1,4,3)(5,6),(1,3,4,2)(5,6), (1,4,2)(5,6),(1,3,2,4)(5,6),(3,4), (1,2,3), (1,2,4,3), \\
&(1,3,2),
(1,4,3,2),
 (1,3)(2,4), (1,4,2,3), (2,4,3), (2,3), (1,2,4),(1,2,3,4), (1).
\end{align*}


 	\item $S = \{   (3,4) ,    (1,2,3,4) ,    (1,4)(2,3)(5,6) \}$
  	\\ Apply \cref{RankinSkewed} with $t = (3,4)$, $a = (1,2,3,4)^{-1} = (1,4,3,2)$, and $b = (1,4)(2,3)(5,6)$.

 	\item $S = \{  (2,3,4)  ,   (1,2)(3,4)(5,6)   ,  (1,2,3,4) \}$
  	\\ Apply \cref{Stud71} with  $s_1 = (2,3,4)$ and $s_2 = (1,2)(3,4)(5,6)$ (so $|s_1s_2| = 6$).

 	\item $S = \{  (2,3,4)  ,   (1,2)(3,4)(5,6)   ,  (1,3,2,4) \}$
	\\
	Letting  $a=(2,3,4)$, $b=(1,2)(3,4)(5,6)$, and $c= (1,3,2,4)$, a hamiltonian cycle in $\Cay(G/ \integer_2; S)$ is:
$$\bigl(c^{-1}, a, c^3, a,c,b,a^{-1},c^{-3},a,c,b,c^{-1},a^2,c^3,a,c,b\bigr).$$
This passes through the elements of $G/\integer_2 \iso S_4$ in the order:
\begin{align*}
(1), (1,4,2,3), (1,2,4,3),(1,4,2), (2,3), (1,3,4), (1,4)(2,3),(3,4),(1,2),\\
(1,4,3,2),(1,2,4),(1,3), (2,3,4),(2,4,3), (1,3,4,2), (1,4), (1,2,3), \\(1,3)(2,4),
 (1,4,3), (2,4), (1,3,2), (1,2,3,4), (1,3,2,4), (1,2)(3,4), &(1).
\end{align*}
Since there are an odd number of $b$-edges, it is clear that the endpoint in~$G$ is $(5,6)$, so \cref{FGL} applies.
	
 	\item $S = \{  (2,3,4) ,    (1,2,3,4)  ,   (1,2,3,4)(5,6) \}$
	\\ Apply \cref{FGL(gen-twice)} with $s = (1,2,3,4)$, $t = (1,2,3,4)(5,6)$, and $N = \langle (5,6) \rangle$.

 	\item $S = \{ (1,2)(3,4)(5,6)   ,  (1,2,3,4)  ,   (1,2,4,3) \}$
  	\\ Apply \cref{Stud71} with  $s_1 = (1,2)(3,4)(5,6)$ and $s_2 = (1,2,3,4)$ (so $|s_1s_2| = 2$).

 	\item $S = \{  (1,2)(3,4)(5,6)  ,   (1,2,3,4)   ,  (1,3,2,4) \}$
  	\\ Apply \cref{Stud71} with  $s_1 = (1,2)(3,4)(5,6)$ and $s_2 = (1,2,3,4)$ (so $|s_1s_2| = 2$).
	\qedhere
 	\end{enumerate}
\end{proof}












\section{Groups of order $48$ and their generating sets}

\begin{lem} \label{48NotNormal3}
There are exactly $10$ groups of order~$48$ that have no normal Sylow\/ $3$-subgroup:
	\begin{enumerate}
	\item \label{48NotNormal3-Normal2}
$6$ groups in which the Sylow $2$-subgroup is normal:
	\begin{enumerate}
	%	\item $4$ groups with an abelian Sylow $2$-subgroup:
	%		\begin{enumerate}
	
			\item \label{48NotNormal3-Normal2-Z3x(Z4)2}
			$\integer_3 \ltimes (\integer_4)^2 = \langle x \rangle \ltimes \langle y, z \rangle$ with $y^x = z$ and $z^x = y^{-1} z^{-1}$,
			
			\item \label{48NotNormal3-Normal2-A4xZ4}
			$A_4 \times \integer_4 \iso \bigl( \integer_3 \ltimes (\integer_2)^2 \bigr) \times \integer_4
			= \bigl( \langle x \rangle \ltimes \langle y, y' \rangle\bigr) \times \langle w \rangle$,
			where $y^x = y'$ and $(y')^x = y y'$,

			\item  \label{48NotNormal3-Normal2-A4x(Z2)2}
			$A_4 \times (\integer_2)^2
			= \bigl( \integer_3 \ltimes (\integer_2)^2 \bigr) \times (\integer_2)^2
			=  \bigl( \langle x \rangle \ltimes \langle y,y' \rangle \bigr) \times \langle z,z' \rangle$,
			
			\item  \label{48NotNormal3-Normal2-Z3x(Z2)4}
			$\integer_3 \ltimes \bigl( (\integer_2)^2 \bigr)^2
			= \langle x \rangle \ltimes \bigl( \langle y,y' \rangle \times \langle z,z' \rangle \bigr)$,
			where $\integer_3$ acts nontrivially on each $(\integer_2)^2$,
			
	%		\end{enumerate}
	%	\item $1$ group with a nonabelian Sylow $2$-subgroup:
	%		\begin{enumerate}
			\item  \label{48NotNormal3-Normal2-Z3xQ8xZ2}
			$\SL_2(3) \times \integer_2 \iso (\integer_3 \ltimes Q_8 ) \times \integer_2 
			= \bigl( \langle x \rangle \ltimes \langle i, j \rangle \bigr) \times \langle w \rangle$,
			
			\item  \label{48NotNormal3-Normal2-Z3xQ8xZ4}
			$\displaystyle \frac{ (\integer_3 \ltimes Q_8) \times \integer_4}{\langle (e,i^2, w^2) \rangle} \iso \integer_2 \ltimes \SL_2(3)$, where $\integer_2$ acts on $\SL_2(3)$ via an inner automorphism.
	%		\end{enumerate}
	\end{enumerate}
	\item \label{48NotNormal3-NotNormal2}
	$4$ groups in which the Sylow $2$-subgroups are not normal:
		\begin{enumerate}
			\item \label{48NotNormal3-NotNormal2-S4xZ2}
$S_4 \times \integer_2$, 
			\item \label{48NotNormal3-NotNormal2-Z4xA4}
$\integer_4 \ltimes A_4$, where $\integer_4$ acts via conjugation by an odd permutation in~$S_4$,
			\item \label{48NotNormal3-NotNormal2-GL23}
$\GL_2(3) \iso D_6 \ltimes Q_8$, where $i^f = -j$, $j^f = -i$, $k^f = -k$, $i^t = j$, $j^t = k$, $k^t = i$,

			\item \label{48NotNormal3-NotNormal2-S4hat}
$\displaystyle \widetilde{S_4} = \frac{ \integer_4 \ltimes (\integer_3 \ltimes Q_8)}{\langle ( x^2,e,i^2) \rangle}$, where $x$ inverts~$\integer_3 = \langle y \rangle$ and acts on $Q_8$ like $f$~in the preceding group.
			\end{enumerate}
		\end{enumerate}
\end{lem}

\begin{proof}[Comments on the proof]
The computer program GAP \cite{GAP} can quickly find all $10$ of the above groups (because it has a built-in list of the $52$ groups of order~$48$). 

Alternatively, the proof is not a difficult exercise. For \pref{48NotNormal3-Normal2}, one looks through the list of $14$ groups of order~$16$, to find the ones that have an automorphism of order~$3$. In \pref{48NotNormal3-NotNormal2}, it is helpful to know that there must be a normal subgroup of order~$8$ (because it is a standard exercise to prove that every group of order~$48$ has a normal subgroup of order~$8$ or~$16$); this subgroup must have an automorphism of order~$3$, so it is either $Q_8$ or $(\integer_2)^3$. We omit the details.
%% GAP: no normal Sylow subgroup
%for i in [1..52] do 
%G := SmallGroup(48,i);
%P := SylowSubgroup(G,3);
%Q := SylowSubgroup(G,2);
%if (Normalizer(G,P) <> G) and (Normalizer(G,Q) <> G) then
%Print(i, ": ", StructureDescription( SmallGroup(48,i) ), "\n");
%fi;
%od;
%28: C2 . S4 = SL(2,3) . C2
%29: GL(2,3)
%30: A4 : C4
%48: C2 x S4
%
%% GAP: normal Sylow 2-subgroup
% for i in [1..52] do 
%G := SmallGroup(48,i);
%P := SylowSubgroup(G,3);
%Q := SylowSubgroup(G,2);
%if (Normalizer(G,P) <> G) and (Normalizer(G,Q) = G) then
%Print(i, ": ", StructureDescription( SmallGroup(48,i) ), "\n");
%fi;
%od;
%3: (C4 x C4) : C3
%31: C4 x A4
%32: C2 x SL(2,3)
%33: SL(2,3) : C2
%49: C2 x C2 x A4
%50: (C2 x C2 x C2 x C2) : C3
\end{proof}

\begin{lem} \label{GenSets48}
Here are the generating sets the need to be considered in each of these groups, in order to show that all of their connected Cayley graphs have hamiltonian cycles:
	\begin{enumerate}
	\item[\pref{48NotNormal3-Normal2-Z3x(Z4)2}]
	$S = \{x, y\}$

	\item[\pref{48NotNormal3-Normal2-A4xZ4}]
	$S = \{xw, y\}$ or $S = \{xw, yw^2\}$

	\item[\pref{48NotNormal3-Normal2-A4x(Z2)2}]
	$S = \{xz, yz'\}$ or $S = \{ xz, xz', y\}$ or $S = \{ x, yz, yz'\}$ or $S = \{ x, yz, y'z'\}$
	
	\item[\pref{48NotNormal3-Normal2-Z3x(Z2)4}]
	$S = \{x, y, z \}$ or $S = \{x, y, xz \}$
	
	\item[\pref{48NotNormal3-Normal2-Z3xQ8xZ2}] none
	
	\item[\pref{48NotNormal3-Normal2-Z3xQ8xZ4}]
	$S = \{x, iw\}$ or $S = \{x w, iw\}$ or $S = \{xw^2, iw\}$
	(note that $|iw| = 2$, because $i^2 = w^2$),
	
	\item[\pref{48NotNormal3-NotNormal2-S4xZ2}]
	See \cref{S4xZ2}.
	
	\item[\pref{48NotNormal3-NotNormal2-Z4xA4}]
	$S = \{a, y\}$ or $S = \{a, ay\}$ or $S = \{a, a^2y\}$,
	\\ where $a$ acts on~$A_4$ via the $4$-cycle $(1\,2\,3\,4)$,
	and $y$ is the $3$-cycle $(1\,2\,3)$,
	
	\item[\pref{48NotNormal3-NotNormal2-GL23}]
	$S = \{f, ti\}$ or
	$S = \{f, fti\}$ or
	$S = \{fi, t\}$ or
	$S = \{fi, fti\}$.
	
	\item[\pref{48NotNormal3-NotNormal2-S4hat}]
	$S = \{x, yi\}$ or
	$S = \{x, xyi\}$ or
	$S = \{xi, y\}$ or
	$S = \{xi, xyi\}$.

	\end{enumerate}
\end{lem}


\begin{proof}
We use $Q$ to denote a Sylow $2$-subgroup of~$G$.

\medbreak

\pref{48NotNormal3-Normal2-Z3x(Z4)2}
We may assume $S$ contains an element of~$Q$, for otherwise we may assume $S \subset xQ$, so \cref{pkSubgrp} applies. Thus, we may assume $y \in S$. Also, since some element of~$S$ must generate $G/Q$, we may assume $x \in S$. So $S = \{x,y\}$. 

\medbreak
	
\pref{48NotNormal3-Normal2-A4xZ4}
We may assume $S$ contains an element of~$Q$, for otherwise we may assume $S \subset xQ$, so \cref{pkSubgrp} applies. Furthermore, since $(yw)^2$ is an element of order~$2$ in the center of~$G$, we may assume $yw \notin S$. So either $y \in S$ or $y w^2 \in S$.  

Now, let $s \in S \smallsetminus A_4$. Replacing $\integer_3$ by a conjugate, we may assume $s = x^i w$. Since we may assume $s \notin Z(G)$ (otherwise \fullcref{NormalEasy}{Z} applies), we may assume $i = 1$. So $S = \{xw, y\}$ or $\{xw, yw^2\}$.

\medbreak

\pref{48NotNormal3-Normal2-A4x(Z2)2}
Since $S$ must generate $G/A_4$, we may assume there exist $a,b \in S$ with $a \in A_4 z$ and $b \in A_4 z'$. 

If $a,b \in Q$, then we may assume $x \in S$, so $S = \{x, yz, yz'\}$ or $\{x, yz, y'z'\}$.

We may now assume $a = xz$. If $y \in Q$, then $S = \{xz, yz'\}$. Otherwise, we may assume $b = xz'$ or $xyz'$. In the latter case, we have $S = \{xz, yz'\}$. In the former case, let $c$ be the third element of~$S$. We may assume $c \in Q$, for otherwise $S \subset x Q$, so \cref{pkSubgrp} applies. Then we may assume $c \in Q \cap A_4$, for otherwise a previous case applies. So we may assume $c = y$, so $S = \{xz, xz', y\}$.

\medbreak

\pref{48NotNormal3-Normal2-Z3x(Z2)4}
We may assume $x \in S$, since $S$ contains a generator of $G/Q$. And we may assume $S$ contains an element of~$Q$ (otherwise we could assume $S \subset xQ$, so \cref{pkSubgrp}  applies). Thus, we may assume $y \in S$. Now, we may assume the third element of~$S$ is in either $Q$ or~$xQ$. So $S = \{x,y,z\}$ or $\{x,y,xz\}$.

\medbreak

\pref{48NotNormal3-Normal2-Z3xQ8xZ2} We may assume $S \cap \integer_2 = \emptyset$, for otherwise \fullcref{NormalEasy}{Z} applies. Then we may assume $S \cap (Q_8 \times \integer_2) = \emptyset$, for otherwise \fullcref{NormalEasy}{Z} applies with $N = \integer_2$. Then (by replacing some generators by their inverses), we may assume $S \subset x (Q_8 \times \integer_2)$. So \cref{pkSubgrp} applies.

\medbreak

\pref{48NotNormal3-Normal2-Z3xQ8xZ4}
We may assume there exists $a \in S \cap (Q_8 \times \integer_2) = \emptyset$, for otherwise (by replacing some generators by their inverses), we could assume $S \subset x (Q_8 \times \integer_2)$, and then \cref{pkSubgrp} would apply. We may assume $|a| = 2$, for otherwise \cref{FGL(order2)} applies (with $N = \langle w^2 \rangle$). So we may assume $a = iw$. 

Now let $b \in S$ be a generator of $G/(Q_8 \times \integer_4)$. Replacing $x$ by a conjugate, we may assume $b = x i^{2k} w^\ell = x w^{\ell'}$.  By passing to the inverse, we may assume $0 \le \ell' \le 2$. Note that $\langle a, b \rangle = G$, so $S = \{a,b\}$.

\medbreak

\pref{48NotNormal3-NotNormal2-S4xZ2}
	See \cref{S4xZ2}.

\medbreak

\pref{48NotNormal3-NotNormal2-Z4xA4}
Let $a \in S \smallsetminus A_4$. Then $|a| = 4$, so $G = \langle a \rangle \ltimes A_4$. We may assume $a^2$ is not in the center of~$G$, for otherwise \cref{FGL(order2)} applies. So $a$ acts on $A_4$ via conjugation by a $4$-cycle, which we may assume is $(1\,2\,3\,4)$. 

Choose $b \in S \smallsetminus Q$, where $Q$ is the Sylow $2$-subgroup containing~$a$. Then $b = a^i y$, where $y \in A_4$. Passing to the inverse, we may assume $0 \le i \le 2$. Furthermore, since $y \notin Q$, we know $y$~is a $3$-cycle. By cyclically renumbering, we may assume $y = (1\,2\,3)^{\pm1}$.
	\begin{itemize}
	\item If $i = 0$, then we may assume $y = (1\,2\,3)$ (by possibly replacing $b$ with its inverse).
	\item If $i = 1$, then we may assume $y = (1\,2\,3)$, for otherwise $b^2 \in Z(G)$, so \cref{FGL(order2)} applies.
	\item If $i = 2$, then we may assume $y = (1\,2\,3)$ (by possibly replacing $b$ with its inverse).
	\end{itemize}


\medbreak

\pref{48NotNormal3-NotNormal2-GL23}
We may assume $S \cap Q_8 = \emptyset$, for otherwise \cref{FGL(order2)} applies with $N = \langle i^2 \rangle$. 

Let $\overline S$ be the image of~$S$ in $G/\langle i^2 \rangle \iso S_4$, and note that $\overline S$ is a minimal generating set, because $\langle i^2 \rangle = \Phi(Q_8) \subset \Phi(G)$.

Let $a \in \overline S$. There is some odd permutation in $\overline S$, so we may assume $a$ is either $(1\,2) = \overline{f}$ or $(1\,2\,3\,4) = \overline{fi}$. Let $b \in \overline S \smallsetminus \langle a, \overline{Q_8} \rangle$.

\setcounter{case}{0}

\begin{case}
Assume $a = (1\,2)$.
\end{case}
If $\langle a,b \rangle \not\iso D_6$, then $\langle a,b \rangle = G$; we may assume $b = \overline{f^k t i}$ (where $k \in \{0,1\}$).

We may now assume $\langle a, b\rangle \iso D_3$, so $b = f^k t i^{2\ell}$. Then there must be a third element~$c$ of~$\overline{S}$, of the form $f^{k'} t^{\ell'} i$. We must have $\ell' = 0$, for otherwise $\langle a, c \rangle = \langle f,  ti \rangle = G$. Then, since $c \notin Q_8$, we must have $k = 1$, so $c = \overline{fi}$. Then $\langle b, c \rangle = G$, contradicting the minimality of~$S$.

\begin{case}
Assume $a = (1\,2\,3\,4) = \overline{fi}$.
\end{case}
Then $\langle a,b \rangle = G$. And $b$ is either a $3$-cycle, which we may take to be $(1\,2\,3) = \overline{t}$, or a $4$-cycle, which we may take to be $(1\,3\,2\,4) = \overline{fti}$ (after conjugating by a power of~$a$ and perhaps passing to the inverse).


\medbreak

\pref{48NotNormal3-NotNormal2-S4hat}
Since $G/ \langle i^2 \rangle = G/\Phi(G) \iso S_4$, the arguments of \pref{48NotNormal3-NotNormal2-GL23} apply.
\end{proof}









\section{Proof of \cref{48NotNormal}}

\begin{proof}
We consider the generating sets listed in \cref{GenSets48}.

\pref{48NotNormal3-Normal2-Z3x(Z4)2}
A hamiltonian cycle in the quotient multigraph $P \backslash {\Cay(G;S)}$ is:
$$\bigl(y^2, x, y^3, x^{-1}, y^{-3}, x, y^{-3}, x^{-1}, y\bigr).$$
It passes through the vertices in the order:
$$P, Py, Py^2, Pz^2, Pyz^2, Py^2z^2, Py^3z^2, Py^3z, Py^2z, Pyz, Pz, Py^3z^3, Py^2z^3, Pyz^3, Pz^3, Py^3, P .$$ 
The edge between $Py^2z^3$ and $Pyz^3$ is a double edge, coming from both $y^{-1}$ and $x$, so \cref{MultiDouble} provides a hamiltonian cycle in  $\Cay(G;S)$.


\medbreak

\pref{48NotNormal3-Normal2-A4xZ4}
For each of the two generating sets, we find a hamiltonian cycle in the quotient multigraph $P \backslash {\Cay(G;S)}$ whose endpoint in $G$ is $x^{-1}$. This generates $P$, so \cref{CosetFGL} provides a hamiltonian cycle in  $\Cay(G;S)$. 

For the generating set $\{xw, y\}$, the desired hamiltonian cycle in the quotient multigraph is:
$$\bigl(y, (xw)^3, (y, (xw)^{-1})^2, ((xw)^{-1},y)^2, (xw)^{-2}, y, (xw)^{-1} \bigr).$$
This passes through the vertices in the order:
\begin{align*}
&P, Py, Pwy', Pw^2yy', Pw^3y, Pw^3, Pw^2, Pw^2y, 
\\ & Pwyy', Py', Pyy', Pw^3y', Pw^3yy', Pw^2y', Pwy, Pw, P
. \end{align*}
The endpoint in~$G$ is 
$yx^3yx^{-1}yx^{-2}yx^{-1}yx^{-2}yx^{-1}=x^{-1}$, as claimed.

For the generating set $\{xw, yw^2\}$, the desired hamiltonian cycle in the quotient multigraph is:
$$\bigl(yw^2, (xw)^{-1}, yw^2, xw, (yw^2, (xw)^{-1})^3,yw^2,xw,(yw^2, (xw)^{-1})^2 \bigr).$$
This passes through the vertices in the order:
\begin{align*}
&P, Pw^2y, Pwyy', Pw^3y', Pyy', Pw^2y', Pwy, Pw^3, 
\\& Pw^2, Py, Pw^3yy', Pwy', Pw^2yy', Py', Pw^3y, Pw, P
. \end{align*}
The endpoint in~$G$ is 
$yx^{-1}yxyx^{-1}yx^{-1}yx^{-1}yxyx^{-1}yx^{-1}=x^{-1}$, as claimed.

\medbreak



\pref{48NotNormal3-Normal2-A4x(Z2)2}
For each of the first two generating sets, we find a hamiltonian cycle in the quotient multigraph $P \backslash {\Cay(G;S)}$ that uses a double edge, so \cref{MultiDouble} provides a hamiltonian cycle in  $\Cay(G;S)$. 

\begin{itemize} \itemsep=\smallskipamount
\item If $S = \{xz, yz'\}$, the desired hamiltonian cycle in $P \backslash {\Cay(G;S)}$ is:
$$\bigl((yz', (xz)^{-2})^2, yz', xz, (yz', (xz)^2)^2, yz', xz \bigr.$$
This passes through the vertices in the order:
	\begin{align*}
	&P, Pyz', Pyy'zz', Py'z', Pyy', Py'z, Py, Pz', Pzz',
	\\&  Pyz,  Py', Pyy'z, Py'zz', Pyy'z', Pyzz', Pz, P
	. \end{align*}
The edge between $Pz$ and $P$ is a double edge, coming from both $xz$ and $(xz)^{-1}$.

\item If $S = \{xz, xz', y\}$, the desired hamiltonian cycle  in $P \backslash {\Cay(G;S)}$ is:
$$\bigl(y, (xz)^2, (xz')^{-1}, (xz)^2, y, xz, y, (xz)^{-2}, xz', (xz)^{-2}, y, xz \bigr).$$
This passes through the vertices in the order:
	\begin{align*}
	&P, Py, Py'z, Pyy', Py'z', Pyy'zz', Pyz', Pz', Pzz', 
	\\& Pyzz', Pyy'z', Py'zz', Pyy'z, Py', Pyz, Pz, P
	. \end{align*}
The edge between $Pz$ and $P$ is a double edge, coming from both $xz$ and $(xz)^{-1}$.

\end{itemize}

For the other two generating sets, we find a hamiltonian cycle in $\Cay \bigl( G/\langle z' \rangle ; S \bigr)$ whose endpoint is $z'$, so \cref{FGL} provides a hamiltonian cycle in $\Cay(G;S)$.  

\begin{itemize} \itemsep=\smallskipamount
\item If $S = \{x, yz, yz'\}$, the desired hamiltonian cycle in  $\Cay \bigl( G/\langle z' \rangle ; S \bigr)$ is:
$$\bigl((x^{-1}, yz')^2, yz, yz', x^{-1}, yz', yz, x^{-1}, yz', yz, yz', x^{-1}, yz', (x, yz')^2, yz, yz', x, yz', x^{-1}\bigr).$$
This passes through the vertices of the quotient graph in the order:
\begin{eqnarray*}
&e, x^{-1}, x^{-1}y, xyy', xy', xyy'z, xy'z, yz, z, y, x^{-1}yy', x^{-1}y', x^{-1}yy'z,
\\ &x^{-1}y'z, xyz, xz, x^{-1}z, x^{-1}yz, y'z, yy'z, y', yy', xy, x, e.
\end{eqnarray*}
Since $z'$ is in the center of $G$ and there are 11 edges that use $yz'$ in this cycle, the endpoint in $G$ is $z'$, as claimed.

\item If $S = \{x, yz, y'z'\}$, the desired hamiltonian cycle in  $\Cay \bigl( G/\langle z' \rangle ; S \bigr)$ is:
$$\bigl(x^2, yz,x^{-2},yz, (x^2, yz)^2,x,  yz, x^{-2}, yz,x^2, yz, x^{-2}, yz, y'z'\bigr).$$
This passes through the vertices of the quotient graph in the order:
\begin{eqnarray*}
&e, x, x^{-1}, x^{-1}yz, xyy'z, y'z, yy', xy, x^{-1}y', x^{-1}yy'z, yz, xy'z, xyy',
\\ &x^{-1}y, x^{-1}z, xz, z, y, xy', x^{-1}yy', x^{-1}y'z, xyz, yy'z, y', e.
\end{eqnarray*}
Since $z'$ is in the center of $G$ and there is just one edge that uses $y'z'$ in this cycle, the endpoint in $G$ is $z'$, as claimed.

\end{itemize}
\medbreak

\pref{48NotNormal3-Normal2-Z3x(Z2)4}
For each of the generating sets, we find a hamiltonian cycle in the quotient multigraph $P \backslash {\Cay(G;S)}$ that uses a double edge, so \cref{MultiDouble} provides a hamiltonian cycle in  $\Cay(G;S)$. 

\begin{itemize} \itemsep=\smallskipamount
\item If $S = \{x, y, z\}$, the desired hamiltonian cycle in  $P \backslash{\Cay(G;S)}$ is:
$$\bigl(y,x,y,z,y,x^{-1},y, z \bigr)^2$$
This passes through the vertices in the order:
	\begin{align*}
	&P, Py, Py', Pyy', Pyy'z, Py'z, Pyzz', Pzz', Pz', 
	\\& Pyz', Py'zz', Pyy'zz', Pyy'z', Py'z', Pyz, Pz, P
	. \end{align*}
The edge between $Py'$ and $Pyy'$ is a double edge, coming from both $y$ and $x$.

\item For the generating set $\{x, y, xz\}$, the desired hamiltonian cycle in the coset graph is:
$$\bigl(y, x^{-2}, (xz)^{-1},x^2, y, x^2, xz, x^2, y, x^2, (xz)^{-1} \bigr)$$
This passes through the vertices in the order:
	\begin{align*}
	& P, Py, Pyy', Py', Pyzz', Py'z, Pyy'z', Py'z', Pyy'zz', 
	\\& Pyz, Py'zz', Pyy'z, Pyz', Pz', Pzz', Pz, P
	. \end{align*}
The edge between $Pzz'$ and $Pz$ is a double edge, coming from both $x$ and $(xz)^{-1}$.
\end{itemize}

\medbreak

\pref{48NotNormal3-Normal2-Z3xQ8xZ2}
Nothing needs to be done.

\medbreak

\pref{48NotNormal3-Normal2-Z3xQ8xZ4}
For the first generating set, $\{x, iw\}$, a hamiltonian cycle in  $\Cay \bigl( G/\langle w^2 \rangle; S \bigr)$ is:
$$\bigl((x^2,iw)^2,(x^{-2},iw)^2\bigr)^2.$$
This passes through the vertices in the order:
$$
e, x, x^2, x^2iw, jw, xkw, xj, i, x^2k, x^2jw, xiw, kw, j,
xk, x^2i, x^2w, w, xw, xi, k, x^2j, x^2kw, xjw, iw, e.
$$
The endpoint in $G$ is 
\begin{eqnarray*}
\bigl((x^2iw)^2(x^{-2}iw)^2\bigr)^2&=&\bigl((x^2i)^2(x^{-2}i)^2\bigr)^2\\
&=&(xjx^{-1}kw^2)^2\\
&=&j^2=w^2,
\end{eqnarray*}
so \cref{FGL} provides a hamiltonian cycle in $\Cay(G;S)$.

For the generating set $\{xw,iw\}$, a hamiltonian cycle in the quotient multigraph $P \backslash {\Cay(G;S)}$ is:
$$\bigl((xw)^3, iw, (xw)^4, iw, (xw)^{-1}, iw, (xw)^4, iw \bigr).$$
This passes through the vertices in the order:
$$P, Pw, Pw^2, Pw^3, Pi, Pjw, Pkw^2, Piw^3, Pj, Pkw^3, Pjw^2, Pkw, Piw^2, Pjw^3, Pk, Piw, P.$$ 
The endpoint in $G$ is 
\begin{eqnarray*}
\bigl(xw)^3iw(xw)^4iw(xw)^{-1}iw(xw)^4iw
&=&ixix^{-1}ixiw^2\\
&=&ikixiw^2=kxiw^2=xi^2w^2=x
.\end{eqnarray*}
This generates~$P$, so \cref{CosetFGL} applies..

For the generating set $\{xw^2,iw\}$, a hamiltonian cycle in the quotient multigraph $P \backslash {\Cay(G;S)}$ is:
$$\bigl((xw^2, iw)^5, ((xw^{2})^{-1}, iw)^2, xw^2, iw \bigr).$$
This passes through the vertices in the order:
$$P, Pw^2, Piw^3, Pjw, Pk, Piw^2, Pw, Pw^3, Pi, Pjw^2, Pkw, Pjw^3, Pkw^2, Pj, Pkw^3, Piw, P$$ 
The edge between $P$ and $Pw^2$ is a double edge, coming from both $xw^2$ and $(xw^2)^{-1}$), so \cref{MultiDouble} applies.


\medbreak

\pref{48NotNormal3-NotNormal2-S4xZ2}
	See \cref{S4xZ2}.


\medbreak

\pref{48NotNormal3-NotNormal2-Z4xA4}
Let $s=(12)(34)$ and $t=(14)(23)$. Note that $\langle s, t \rangle$ is a Sylow $2$-subgroup of $A_4$, and that  $s^y=t$ and $t^y = s^{y^2}=st$.

\begin{itemize} \itemsep=\smallskipamount

\item
For the generating set $S=\{a,y\}$,
\begin{eqnarray*}
\bigl( (a^3, y, a^{-3}, y^{-1})^2, a^3, y, (a^3,y^{-1})^2, a^3, y, a^{-3}, y, a^{-3}, y^{-1}, (a^3, y)^2
\bigr)
\end{eqnarray*}
is a hamiltonian cycle in $\Cay(G; S)$.
To verify this, we observe that it visits the vertices of the graph in the order
\begin{align*}
&e, a, a^2, a^3, sy^2a^3, sy^2a^2, sy^2a, sy^2, sy, sya, sya^2,
sya^3, ta^3, ta^2, ta, t, ty^2, ty^2a, ty^2a^2, ty^2a^3, \\
&ya^3, y, ya, ya^2, sa^2, sa^3, s, sa, stya, stya^2, stya^3,
sty, sty^2, sty^2a^3, sty^2a^2, sty^2a, tya, ty,  \\
&tya^3, tya^2, sta^2, sta^3, st, sta, y^2a, y^2a^2, y^2a^3, y^2, e.
\end{align*}

\item
For the generating set $S=\{a,ay\}$, let $H =\langle stya^2\rangle =\{e, stya^2, sy, sta^2, ty^2, stya^2\}$, and note that $H$  is a cyclic subgroup of order~$6$. A hamiltonian cycle in the quotient multigraph $H \backslash {\Cay(G:S)}$ is given by
\begin{align*}
\bigl( a^3, ay, a^{-3}, ay\bigr).
\end{align*}
This visits the vertices in the order
\begin{align*}
H, Ha, Ha^2, Ha^3, Hy, Hya^3, Hya^2, Hya, H.
\end{align*}
%The edge from $Ha$ to $Ha^2$ is a double edge, coming from both $a$ and~$ay$, so
%\Cref{MultiDouble} gives a hamiltonian cycle in $\Cay(G;S)$.
%Alternatively, t
The endpoint in~$G$ is
\begin{align*}
(a^3)(ay)(a^{-3})(ay) = ya^2 y = y(y^{a^2})a^2= y(sy)a^2= (s^{y^{2}})y^2 a^2=sty^2 a^2,
\end{align*}
which generates $\langle sty^2a^2 \rangle=H$.
So \Cref{CosetFGL} gives a hamiltonian cycle in $\Cay(G;S)$.

\item For the generating set $S=\{a,a^2 y\}$, a hamiltonian cycle in $\Cay \bigl( G/Z(G);S \bigr)$ is given by
\begin{align*}
\bigl( (a^2 y)^2, a, (a^2 y)^2, a^{-1}, \bigl((a^2 y)^2, a\bigr)^2, (a^2 y)^{-2},
a^{-1}, (a^2 y)^2, a, (a^2 y)^2, a^{-1}, (a^2 y)^{-2}, a \bigr).
\end{align*}
To simplify the calculation of the endpoint in~$G$, we first calculate the endpoint in $G/A_4$ to obtain
\begin{align*}
(a^2 y)^2 a (a^2 y)^2 a^{-1} \bigl((a^2 y)^2 a\bigr)^2
(a^2 y)^{-2} a^{-1}  (a^2 y)^2 a (a^2 y)^2 a^{-1} (a^2 y)^{-2} a
&\equiv a a^{-1} a^2 a^{-1} a a^{-1} a \\
&= a^2 \not\equiv e \pmod{A_4}.
\end{align*}
Since the endpoint is nontrivial in $G/A_4$, it is nontrivial in~$G$, and thus, it is a nontrivial element of $Z(G) \iso \integer_2$. Therefore, it generates $Z(G)$, so \cref{FGL} provides a hamiltonian cycle in $\Cay(G;S)$.

\end{itemize}

\medbreak

\pref{48NotNormal3-NotNormal2-GL23}
\begin{itemize} \itemsep=\smallskipamount

\item For the generating set $S=\{ti,f\}$, let $H = \langle k \rangle$. A hamiltonian cycle in the quotient multigraph $H \backslash {\Cay(G;S)}$ is given by
\begin{align*}
\Bigl( \bigl( (ti)^2,f \bigr)^2, \bigl( (ti)^{-2},f \bigr)^2 \Bigr).
\end{align*}
It visits the vertices in the order
\begin{align*}
H, Ht, Hit^2, Hit^2f, Htf, Hif, Hi, Ht^2, Hit, Hitf, Ht^2f, Hf, H.
\end{align*}
The endpoint in $G$ is
\begin{align*}
\bigl( (ti)^2f \bigr)^2 \bigl( (ti)^{-2}f \bigr)^2 &= (-it^2 f)^2 (ktf)^2 = ji=-k,
\end{align*}
which generates $\langle k\rangle=H$. By \cref{CosetFGL},
there is a hamiltonian cycle in $\Cay(G;S)$.

\item For the generating set $S=\{f,fti\}$, let
$H=\langle -t \rangle$, so $H$ is of order 6.
A hamiltonian cycle in the quotient multigraph  $H \backslash {\Cay(G;S)}$ is given by
\begin{align*}
\bigl( (fti)^3,f, (fti)^{-3},f \bigr).
\end{align*}
It visits the vertices in the order
\begin{align*}
H, Hjf, Hj, Hkf, Hk, Hif, Hi, Hf, H.
\end{align*}
%The edge from $Hjf$ to $Hj$ is a double edge, coming from both $fti$ and $f$.
The endpoint in~$G$ is
\begin{align*}
(fti)^3 f (fti)^{-3}f  &= (it^2f)f(kt^2f)f= it^2 k t^2= i(it^2) t^2= -t,
\end{align*}
which generates $\langle -t\rangle =H$. By \cref{CosetFGL}, there is a hamiltonian cycle in $\Cay(G;S)$.

\item For the generating set $S=\{fi, t\}$, let $H = \langle kt \rangle$, so $H$ is cyclic of order~$6$. A hamiltonian cycle in the quotient multigraph $H \backslash {\Cay(G:S)}$ is
\begin{align*}
\bigl( (fi)^3,t, (fi)^{-3},t^{-1} \bigr).
\end{align*}
It visits the vertices in the order
\begin{align*}
H, Hjf, Hk, Hif, Hf, Hj, Hkf, Hi, H.
\end{align*}
Its endpoint in~$G$ is
\begin{align*}
(fi)^3 t (fi)^{-3}t^{-1}  &= (if)t(jf)t^{-1}= (if)(it)(ft^{-1}) = i(-jf)(tft^{-1})=-kt,
\end{align*}
which generates $\langle -kt\rangle =H$. By \cref{CosetFGL}, there is a hamiltonian cycle in $\Cay(G;S)$.

\item For the generating set $S=\{fi,fti\}$, let $H=\langle jt^2 \rangle$, so $H$ is cyclic of order~$6$. A hamiltonian cycle in the quotient multigraph $H \backslash {\Cay(G:S)}$ is
\begin{align*}
\bigl( (fi)^3,fti, (fi)^{-3},(fti)^{-1} \bigr).
\end{align*}
It visits the vertices in the order
\begin{align*}
H, Hjf, Hk, Hif, Hi, Hf, Hj, Hkf, H.
\end{align*}
%The edge from $N$ to $Njf$ is a double edge coming from $fi$ and $(fti)^{-1}$.
%By \cref{MultiDouble}, there is a hamiltonian cycle in $\Cay(G;S)$.
Its endpoint in~$G$ is
\begin{align*}
(fi)^3 (fti) (fi)^{-3}(fti)^{-1}  &= (if)(-kt^2 f)(jf)(-it^2 f)= (-jt)(-t)= jt^2,
\end{align*}
which generates $\langle jt^2 \rangle =H$. By \cref{CosetFGL}, there is a hamiltonian cycle in $\Cay(G;S)$.

\end{itemize}



\medbreak

\pref{48NotNormal3-NotNormal2-S4hat}
For each of the four generating sets, we find a hamiltonian cycle in $\Cay\bigl( G/\langle x^2 \rangle; S \bigr)$ whose endpoint in~$G$ is~$x^2$.  Then \cref{FGL} provides a hamiltonian cycle in $\Cay(G;S)$. The first two generating sets contain the element~$x$, which has order~$2$ in the quotient group but order~$4$ in~$G$, so we do not need to calculate the endpoint in~$G$, because \cref{FGL(order2)} applies.  
% We could also do explicit calculations: I believe the first does not need an $x^{-1}$ edge but the second does.

\begin{itemize} \itemsep=\medskipamount

\item For the generating set $\{x, yi\}$, the desired hamiltonian cycle in $\Cay\bigl( G/\langle x^2 \rangle; S \bigr)$ is:
$$\bigl((x,(yi)^2)^2,(x,(yi)^{-2})^2\bigr)^2.$$
This passes through the vertices of the quotient graph in the order:
$$
e, x, xyi, xy^2k, yk, y^2, i, xj, xy^2j, xyj, y^2i, y, k,
xk, xy, xy^2i, yj, y^2j, j, xi, xy^2, xyk, y^2k, yi, e.
$$

\item For the generating set $\{x, xyi\}$, the desired hamiltonian cycle in  $\Cay\bigl( G/\langle x^2 \rangle; S \bigr)$ is:
$$\bigl(x,(xyi)^3,x,(xyi)^{-3}\bigr)^3.$$
This passes through the vertices of the quotient graph in the order:
$$
e, x, yi, xj, yk, xy^2k, y^2j, xy^2i, y^2, xy, i, xyj, k,
xk, yj, xi, y, xy^2, y^2i, xy^2j, y^2k, xyk, j, xyi, e.
$$

\item For the generating set $\{xi,y\}$, the desired hamiltonian cycle in  $\Cay\bigl( G/\langle x^2 \rangle; S \bigr)$  is:
$$\bigl(y^2,xi,y^2,(xi)^{-1},y^{-2},xi,y^{-2},(xi)^{-1} \bigr)^2.$$
This passes through the vertices of the quotient graph in the order:
$$e, y, y^2, xyi, xy^2j, xk, i, y^2k, yj, xy^2, xy, x, j,
yk, y^2i, xyk, xy^2i, xj, k, y^2j, yi, xy^2k, xyj, xi, e.$$ 
The endpoint in $G$ is 
\begin{align*}
\bigl(y^2xiy^2ix^3yxiyix^3)^2
&=(xyiy^2xjxy^2yjix^3)^2\\
&=(xyy^2kxx^3ikx)^2=(xix)^2=j^2=x^2
\end{align*}
as claimed.

\item For the generating set $\{xi,xyi\}$, the desired hamiltonian cycle in $\Cay\bigl( G/\langle x^2 \rangle; S \bigr)$ is:
$$\bigl((xi)^{-1},(xyi)^3,xi,(xyi)^{-3}\bigr)^3.$$
This passes through the vertices of the quotient graph in the order:
$$
e, xj, yk, x, yi, xy^2k, y^2j, xy^2i, y^2, xyj, k, xy, i,
xk, yj, xi, y, xy^2j, y^2k, xy^2, y^2i, xyk, j, xyi, e.
$$
To calculate the endpoint of this cycle in $G$, notice that $(xyi)^2=j$ has order~$4$, so the order of $xyi$ is~$8$, and $(xyi)^4=x^2$.  Now
the endpoint of this cycle in~$G$ is 
\begin{align*}
\bigl(ix(xyi)^3xi(xyi)^{-3})^3
&=(x^3jjxyixix^3yi)^3\\
&=(x^2yix^2jyi)^3=(ykyi)^3=(y^2i^2)^3=x^2
\end{align*}
as claimed.
\end{itemize}
\end{proof}







\renewcommand{\refname}{Additional references}

\begin{thebibliography}{99}

%% start numbering where the paper's bibliography left off:
\makeatletter
\setcounter\@listctr{\the\value{saveBibCtr}}
\makeatother

\bibitem{CurranMorris-16p}
S.~J.~Curran, D.~W.~Morris, and J.~Morris:
Cayley graphs of order $16p$ are hamiltonian
(preprint).%
\hfil\allowbreak\hfilneg\ 
\href{http://arxiv.org/abs/1104.0081}{\textsf{http://arxiv.org/abs/1104.0081}}

\bibitem{GAP}
%    The GAP Group, 
\emph{GAP -- Groups, Algorithms, and Programming}. \href{http://www.gap-system.org}{http://www.gap-system.org} 

\bibitem{JungreisFriedman} D.~Jungreis and E.~Friedman:
 Cayley graphs on groups of low order are hamiltonian
 (unpublished).

\bibitem{Rankin-Camp2}
R.\,A.\,Rankin: 
A campanological problem in group theory II, 
\emph{Proc. Camb. Phil. Soc.} 62 (1966) 11--18.

\end{thebibliography}



\end{document}

